Random knotting in very long off-lattice self-avoiding polygons

We present experimental results on knotting in off-lattice self-avoiding polygons in the bead-chain model. Using Clisby's tree data structure and the scale-free pivot algorithm, for each $k$ between $10$ and $27$ we generated $2^{43-k}$ polygons of size $n=2^k$. Using a new knot diagram simplification and invariant-free knot classification code, we were able to determine the precise knot type of each polygon. The results show that the number of prime summands of knot type $K$ in a random $n$-gon is very well described by a Poisson distribution. We estimate the characteristic length of knotting as $656500 \pm 2500$. We use the count of summands for large $n$ to measure knotting rates and amplitude ratios of knot probabilities more accurately than previous experiments. Our calculations agree quite well with previous on-lattice computations, and support both knot localization and the knot entropy conjecture.

==> anc/3_1_observed_summands.tsv <==
1024	0	8581030978	1	8863133	2	2081
2048	0	4283822515	1	11097371	2	9001	3	9
4096	0	2135058945	1	12358825	2	27443	3	35
8192	0	1060793615	1	12843596	2	66012	3	201
16384	0	523835974	1	12851588	2	143891	3	1055	4	4
32768	0	255595166	1	12505112	2	292471	3	4251	4	56
65536	0	121768861	1	11830979	2	561564	3	17506	4	414	5	4
131072	0	55317065	1	10669807	2	1016693	3	63643	4	3157	5	93	6	6
262144	0	22856078	1	8759127	2	1667926	3	211299	4	20028	5	1478	6	85	7	11
524288	0	7805860	1	5964501	2	2266439	3	574251	4	108944	5	16533	6	2057	7	201	8	27	9	3
1048576	0	1824176	1	2778340	2	2112000	3	1069180	4	405356	5	122170	6	30797	7	6668	8	1268	9	223	10	25	11	4	12	1
2097152	0	200013	1	606671	2	920601	3	932092	4	708283	5	427063	6	215966	7	93077	8	35061	9	12073	10	3591	11	1064	12	275	13	58	14	12	15	3	16	1
4194304	0	4753	1	28905	2	88641	3	177581	4	269692	5	327948	6	331409	7	286981	8	217122	9	145759	10	87654	11	48608	12	24379	13	11364	14	4831	15	2007	16	725	17	279	18	79	19	23	20	3	21	7	22	1	23	1
8388608	0	5	1	61	2	414	3	1627	4	5132	5	11894	6	24284	7	41890	8	63907	9	85784	10	104400	11	114359	12	115343	13	108044	14	93243	15	74758	16	56910	17	40533	18	27286	19	17228	20	10383	21	5990	22	3341	23	1744	24	814	25	458	26	197	27	84	28	38	29	13	30	5	31	3	32	3	33	0	34	1
16777216	0	0	1	0	2	0	3	0	4	0	5	0	6	1	7	12	8	51	9	130	10	279	11	604	12	1306	13	2364	14	4160	15	6590	16	9830	17	14329	18	18759	19	24068	20	29379	21	33718	22	36889	23	39341	24	39589	25	38208	26	35722	27	31961	28	27385	29	22892	30	18370	31	14338	32	10890	33	7830	34	5756	35	3907	36	2688	37	1752	38	1153	39	683	40	445	41	217	42	134	43	69	44	40	45	17	46	16	47	7	48	4	49	2	50	1	51	2
33554432	0	0	1	0	2	0	3	0	4	0	5	0	6	0	7	0	8	0	9	0	10	0	11	0	12	0	13	0	14	0	15	0	16	0	17	0	18	0	19	0	20	0	21	0	22	3	23	2	24	10	25	14	26	37	27	55	28	87	29	171	30	259	31	445	32	622	33	954	34	1344	35	2010	36	2587	37	3269	38	4344	39	5284	40	6561	41	7736	42	8832	43	9851	44	10759	45	11812	46	12327	47	12615	48	12890	49	12781	50	12377	51	11720	52	10838	53	9984	54	8908	55	7931	56	6591	57	5664	58	4745	59	3904	60	3230	61	2614	62	1924	63	1510	64	1158	65	852	66	623	67	451	68	322	69	255	70	152	71	107	72	72	73	61	74	34	75	14	76	15	77	10	78	3	79	4	80	3	81	3	82	3	83	1
67108864	0	0	1	0	2	0	3	0	4	0	5	0	6	0	7	0	8	0	9	0	10	0	11	0	12	0	13	0	14	0	15	0	16	0	17	0	18	0	19	0	20	0	21	0	22	0	23	0	24	0	25	0	26	0	27	0	28	0	29	0	30	0	31	0	32	0	33	0	34	0	35	0	36	0	37	0	38	0	39	0	40	0	41	0	42	0	43	0	44	0	45	0	46	0	47	0	48	0	49	0	50	0	51	0	52	0	53	0	54	0	55	0	56	1	57	0	58	1	59	1	60	2	61	1	62	2	63	8	64	11	65	15	66	26	67	21	68	29	69	46	70	60	71	103	72	125	73	169	74	210	75	308	76	390	77	453	78	566	79	738	80	899	81	1071	82	1237	83	1381	84	1717	85	1861	86	2109	87	2355	88	2520	89	2802	90	3002	91	3165	92	3381	93	3517	94	3781	95	3727	96	3717	97	3716	98	3773	99	3756	100	3488	101	3287	102	3214	103	2980	104	2831	105	2613	106	2381	107	2147	108	1934	109	1696	110	1539	111	1331	112	1156	113	915	114	792	115	661	116	585	117	467	118	401	119	296	120	275	121	211	122	153	123	131	124	101	125	82	126	47	127	51	128	39	129	25	130	16	131	16	132	7	133	11	134	7	135	3	136	2	137	2	138	2	139	4
134217728	0	0	1	0	2	0	3	0	4	0	5	0	6	0	7	0	8	0	9	0	10	0	11	0	12	0	13	0	14	0	15	0	16	0	17	0	18	0	19	0	20	0	21	0	22	0	23	0	24	0	25	0	26	0	27	0	28	0	29	0	30	0	31	0	32	0	33	0	34	0	35	0	36	0	37	0	38	0	39	0	40	0	41	0	42	0	43	0	44	0	45	0	46	0	47	0	48	0	49	0	50	0	51	0	52	0	53	0	54	0	55	0	56	0	57	0	58	0	59	0	60	0	61	0	62	0	63	0	64	0	65	0	66	0	67	0	68	0	69	0	70	0	71	0	72	0	73	0	74	0	75	0	76	0	77	0	78	0	79	0	80	0	81	0	82	0	83	0	84	0	85	0	86	0	87	0	88	0	89	0	90	0	91	0	92	0	93	0	94	0	95	0	96	0	97	0	98	0	99	0	100	0	101	0	102	0	103	0	104	0	105	0	106	0	107	0	108	0	109	0	110	0	111	0	112	0	113	0	114	0	115	0	116	0	117	0	118	0	119	0	120	0	121	0	122	0	123	0	124	0	125	0	126	0	127	0	128	0	129	0	130	0	131	0	132	0	133	0	134	0	135	0	136	0	137	1	138	0	139	1	140	1	141	2	142	2	143	2	144	1	145	0	146	3	147	6	148	6	149	8	150	6	151	5	152	9	153	21	154	19	155	18	156	33	157	45	158	48	159	63	160	69	161	103	162	97	163	101	164	148	165	177	166	209	167	177	168	301	169	311	170	372	171	438	172	452	173	497	174	549	175	614	176	721	177	824	178	816	179	872	180	1015	181	1025	182	1088	183	1216	184	1290	185	1321	186	1357	187	1392	188	1494	189	1542	190	1494	191	1550	192	1523	193	1560	194	1506	195	1514	196	1561	197	1438	198	1446	199	1385	200	1432	201	1351	202	1282	203	1153	204	1131	205	1099	206	1083	207	977	208	875	209	895	210	779	211	694	212	671	213	582	214	553	215	487	216	431	217	398	218	346	219	289	220	278	221	263	222	205	223	159	224	161	225	136	226	113	227	92	228	84	229	65	230	67	231	54	232	45	233	33	234	26	235	31	236	21	237	15	238	7	239	8	240	6	241	7	242	2	243	3	244	6	245	4	246	3	247	1	248	1	249	0	250	0	251	0	252	0	253	1	254	0	255	1	256	0	257	0	258	0	259	0	260	1


==> anc/4_1_observed_summands.tsv <==
1024	0	8589702575	1	193617
2048	0	4294606921	1	321973	2	2
4096	0	2147010695	1	434538	2	15
8192	0	1073193687	1	509661	2	76
16384	0	536279920	1	552354	2	238
32768	0	267825074	1	571428	2	554
65536	0	133606351	1	571867	2	1109	3	1
131072	0	66500653	1	567468	2	2341	3	2
262144	0	32954491	1	556843	2	4679	3	19
524288	0	16185360	1	544303	2	9044	3	107	4	2
1048576	0	7812148	1	520450	2	17246	3	358	4	6
2097152	0	3637444	1	484590	2	32392	3	1433	4	42	5	3
4194304	0	1579056	1	418921	2	55494	3	4959	4	302	5	20
8388608	0	594742	1	314799	2	83723	3	14726	4	1941	5	221	6	23	7	1
16777216	0	167788	1	178825	2	94861	3	33424	4	8763	5	1848	6	320	7	51	8	7	9	1
33554432	0	27435	1	57034	2	60365	3	42386	4	22489	5	9399	6	3327	7	991	8	241	9	67	10	7	11	3
67108864	0	1334	1	5787	2	12042	3	16823	4	18013	5	15206	6	10869	7	6486	8	3478	9	1582	10	642	11	269	12	87	13	42	14	10	15	2
134217728	0	14	1	90	2	408	3	1217	4	2468	5	4185	6	5793	7	7214	8	7469	9	7122	10	5739	11	4494	12	3269	13	2092	14	1304	15	726	16	349	17	174	18	90	19	31	20	13	21	6	22	3	23	0	24	1	25	1


==> anc/5_1_observed_summands.tsv <==
1024	0	8589886945	1	9247
2048	0	4294909785	1	19111
4096	0	2147414793	1	30455
8192	0	1073663007	1	40417
16384	0	536785635	1	46877
32768	0	268346821	1	50233	2	2
65536	0	134127217	1	52103	2	8
131072	0	67017509	1	52939	2	16
262144	0	33463902	1	52091	2	39
524288	0	16686993	1	51750	2	73
1048576	0	8298462	1	51599	2	147
2097152	0	4105493	1	50126	2	283	3	2
4194304	0	2008833	1	49312	2	604	3	3
8388608	0	962058	1	46949	2	1153	3	16
16777216	0	440692	1	43071	2	2066	3	55	4	3	5	1
33554432	0	184193	1	35819	2	3503	3	218	4	11
67108864	0	62924	1	24295	2	4766	3	636	4	47	5	3	6	1
134217728	0	24740	1	19390	2	7633	3	2107	4	338	5	59	6	5


==> anc/5_2_observed_summands.tsv <==
1024	0	8589884397	1	11795
2048	0	4294902065	1	26830	2	1
4096	0	2147400027	1	45220	2	1
8192	0	1073642791	1	60633
16384	0	536759974	1	72535	2	3
32768	0	268317594	1	79454	2	8
65536	0	134096270	1	83038	2	20
131072	0	66986822	1	83596	2	46
262144	0	33431855	1	84082	2	95
524288	0	16655722	1	82883	2	211
1048576	0	8268571	1	81243	2	391	3	3
2097152	0	4074824	1	80286	2	787	3	7
4194304	0	1979655	1	77652	2	1424	3	20	4	1
8388608	0	934895	1	72307	2	2909	3	64	4	1
16777216	0	415801	1	64643	2	5190	3	237	4	17
33554432	0	164376	1	50613	2	7864	3	820	4	68	5	3
67108864	0	49774	1	30988	2	9496	3	2068	4	297	5	40	6	8	7	1
134217728	0	15599	1	19493	2	12067	3	5049	4	1537	5	420	6	102	7	3	8	2


==> anc/6_1_observed_summands.tsv <==
1024	0	8589895790	1	402
2048	0	4294927691	1	1205
4096	0	2147442720	1	2528
8192	0	1073699398	1	4026
16384	0	536826976	1	5536
32768	0	268390670	1	6386
65536	0	134172435	1	6893
131072	0	67063260	1	7204
262144	0	33508633	1	7398	2	1
524288	0	16731352	1	7462	2	2
1048576	0	8342924	1	7278	2	6
2097152	0	4148621	1	7276	2	7
4194304	0	2051500	1	7237	2	15
8388608	0	1003147	1	7002	2	26	3	1
16777216	0	479245	1	6604	2	39
33554432	0	217525	1	6134	2	84	3	1
67108864	0	87751	1	4802	2	119
134217728	0	48640	1	5325	2	299	3	7	4	1


==> anc/6_2_observed_summands.tsv <==
1024	0	8589895925	1	267
2048	0	4294928066	1	830
4096	0	2147443255	1	1993
8192	0	1073700016	1	3408
16384	0	536828065	1	4447
32768	0	268391613	1	5443
65536	0	134173306	1	6022
131072	0	67064081	1	6383
262144	0	33509464	1	6567	2	1
524288	0	16732324	1	6492
1048576	0	8343773	1	6429	2	6
2097152	0	4149497	1	6404	2	3
4194304	0	2052570	1	6175	2	7
8388608	0	1004120	1	6037	2	19
16777216	0	480039	1	5812	2	37
33554432	0	218349	1	5327	2	68
67108864	0	88317	1	4246	2	108	3	1
134217728	0	49402	1	4625	2	237	3	8


==> anc/6_3_observed_summands.tsv <==
1024	0	8589896039	1	153
2048	0	4294928448	1	448
4096	0	2147444212	1	1036
8192	0	1073701791	1	1633
16384	0	536830265	1	2247
32768	0	268394283	1	2773
65536	0	134176278	1	3050
131072	0	67067169	1	3295
262144	0	33512620	1	3412
524288	0	16735437	1	3379
1048576	0	8346926	1	3281	2	1
2097152	0	4152557	1	3347
4194304	0	2055659	1	3090	2	3
8388608	0	1007125	1	3048	2	3
16777216	0	482925	1	2950	2	13
33554432	0	221052	1	2670	2	22
67108864	0	90454	1	2191	2	27
134217728	0	51622	1	2577	2	73


==> anc/7_1_observed_summands.tsv <==
1024	0	8589896183	1	9
2048	0	4294928864	1	32
4096	0	2147445156	1	92
8192	0	1073703256	1	168
16384	0	536832276	1	236
32768	0	268396712	1	344
65536	0	134179023	1	305
131072	0	67070086	1	378
262144	0	33515654	1	378
524288	0	16738419	1	397
1048576	0	8349812	1	396
2097152	0	4155556	1	348
4194304	0	2058374	1	378
8388608	0	1009739	1	437
16777216	0	485530	1	358
33554432	0	223415	1	329
67108864	0	92398	1	273	2	1
134217728	0	53937	1	333	2	2


==> anc/7_2_observed_summands.tsv <==
1024	0	8589896177	1	15
2048	0	4294928831	1	65
4096	0	2147445114	1	134
8192	0	1073703150	1	274
16384	0	536832083	1	429
32768	0	268396542	1	514
65536	0	134178697	1	631
131072	0	67069728	1	736
262144	0	33515276	1	756
524288	0	16738074	1	742
1048576	0	8349465	1	743
2097152	0	4155171	1	733
4194304	0	2057971	1	781
8388608	0	1009477	1	699
16777216	0	485196	1	691	2	1
33554432	0	223154	1	590
67108864	0	92155	1	516	2	1
134217728	0	53653	1	617	2	2


==> anc/7_3_observed_summands.tsv <==
1024	0	8589896174	1	18
2048	0	4294928854	1	42
4096	0	2147445140	1	108
8192	0	1073703199	1	225
16384	0	536832222	1	290
32768	0	268396624	1	432
65536	0	134178863	1	465
131072	0	67069955	1	509
262144	0	33515458	1	574
524288	0	16738237	1	579
1048576	0	8349610	1	598
2097152	0	4155323	1	581
4194304	0	2058216	1	536
8388608	0	1009650	1	526
16777216	0	485388	1	499	2	1
33554432	0	223274	1	470
67108864	0	92290	1	381	2	1
134217728	0	53829	1	443


==> anc/7_4_observed_summands.tsv <==
1024	0	8589896190	1	2
2048	0	4294928876	1	20
4096	0	2147445205	1	43
8192	0	1073703325	1	99
16384	0	536832370	1	142
32768	0	268396894	1	162
65536	0	134179104	1	224
131072	0	67070197	1	267
262144	0	33515826	1	206
524288	0	16738570	1	246
1048576	0	8349951	1	257
2097152	0	4155631	1	273
4194304	0	2058509	1	243
8388608	0	1009952	1	224
16777216	0	485651	1	237
33554432	0	223536	1	208
67108864	0	92486	1	186
134217728	0	54061	1	211


==> anc/7_5_observed_summands.tsv <==
1024	0	8589896190	1	2
2048	0	4294928863	1	33
4096	0	2147445129	1	119
8192	0	1073703200	1	224
16384	0	536832169	1	343
32768	0	268396580	1	476
65536	0	134178766	1	562
131072	0	67069858	1	606
262144	0	33515362	1	670
524288	0	16738123	1	693
1048576	0	8349564	1	644
2097152	0	4155254	1	650
4194304	0	2058123	1	629
8388608	0	1009526	1	649	2	1
16777216	0	485298	1	590
33554432	0	223217	1	527
67108864	0	92237	1	433	2	2
134217728	0	53747	1	523	2	2


==> anc/7_6_observed_summands.tsv <==
1024	0	8589896170	1	22
2048	0	4294928868	1	28
4096	0	2147445147	1	101
8192	0	1073703223	1	201
16384	0	536832127	1	385
32768	0	268396618	1	438
65536	0	134178756	1	572
131072	0	67069883	1	581
262144	0	33515374	1	658
524288	0	16738126	1	690
1048576	0	8349486	1	722
2097152	0	4155230	1	674
4194304	0	2058113	1	639
8388608	0	1009507	1	668	2	1
16777216	0	485282	1	606
33554432	0	223154	1	588	2	2
67108864	0	92157	1	514	2	1
134217728	0	53734	1	533	2	5


==> anc/7_7_observed_summands.tsv <==
1024	0	8589896189	1	3
2048	0	4294928870	1	26
4096	0	2147445205	1	43
8192	0	1073703354	1	70
16384	0	536832371	1	141
32768	0	268396875	1	181
65536	0	134179134	1	194
131072	0	67070261	1	203
262144	0	33515773	1	259
524288	0	16738556	1	260
1048576	0	8349951	1	257
2097152	0	4155661	1	243
4194304	0	2058497	1	255
8388608	0	1009947	1	229
16777216	0	485651	1	237
33554432	0	223523	1	221
67108864	0	92488	1	184
134217728	0	54068	1	204


==> anc/mean_number_of_summands_and_tv_distance_to_poisson.tsv <==
"n"	"lambda_(3_1/3_1^m)(n)"	"standard error"	"TV distance"	"lambda_(4_1)(n)"	"standard error"	"TV distance"	"lambda_(5_1/5_1^m)(n)"	"standard error"	"TV distance"	"lambda_(5_2/5_2^m)(n)"	"standard error"	"TV distance"	"lambda_(6_1/6_1^m)(n)"	"standard error"	"TV distance"	"lambda_(6_2/6_2^m)(n)"	"standard error"	"TV distance"	"lambda_(6_3)(n)"	"standard error"	"TV distance"
1024	0.001032219750709198	7.939262923754323e-7	1.3083575403151212e-6	0.000022493052602779852	1.0425523558733666e-7	9.482595131294155e-8	1.0196252695188069e-6	2.1749487353191584e-8	1.1374560693138464e-7	1.3263252283448067e-6	2.4106721580368704e-8	9.360190055480992e-8	"-"	"-"	"-"	"-"	"-"	"-"
2048	0.0025879352471636767	1.5193520740303327e-6	5.16927206988661e-6	0.0000749016425946889	2.1946119080206702e-7	1.3963698474759905e-7	4.373470684368354e-6	5.2447953751298335e-8	1.524197499455276e-7	6.181231437286883e-6	5.991675505675722e-8	1.3184504024860207e-7	"-"	"-"	"-"	"-"	"-"	"-"
4096	0.005780568714612858	2.8717210312416527e-6	0.000015758225623819656	0.00020229086979483527	4.372990494934991e-7	2.0237951452761084e-7	0.000014092560926575677	1.1151338819507811e-7	1.7911224250768852e-7	0.000020961777421474484	1.3161886485506527e-7	1.9297579279706706e-7	1.1177568409104919e-6	2.8979743898686588e-8	1.1891376121245374e-7	8.783606247789228e-7	2.478702120434946e-8	9.943898970666893e-8	"-"	"-"
8192	0.012085124614870692	5.527771563028797e-6	0.00004400979359107211	0.0004746375801738202	8.595781255416491e-7	5.268174538538535e-7	0.000037486178733595476	2.2845986733958775e-7	3.149717326889206e-7	0.00005636931529964006	2.705333149339778e-7	2.0793800767056683e-7	3.6416233882624868e-6	6.46152077435178e-8	2.1605068139347313e-7	3.0885886684140267e-6	6.00938143641454e-8	1.70958667354647e-7	"-"	"-"
16384	0.02448059183846564	0.000010786213066756527	0.00010218348455730256	0.0010294052697446075	1.7059098293737573e-6	1.133723564878309e-6	0.00008708362333084475	4.6448756915961136e-7	4.870531006250634e-7	0.000134895430303499	5.609270310727109e-7	4.787904714714549e-7	0.000010157345718385646	1.4570900597643554e-7	3.101456048083401e-7	8.105617487512742e-6	1.2985814568519094e-7	3.5641453720478906e-7	4.0253055093084706e-6	9.172656831992173e-8	3.207393505726044e-7
32768	0.04881774111166695	0.000021352758746932347	0.00020006335369849264	0.002132461290990685	3.4063137605882604e-6	2.2403898373347136e-6	0.00018676361793540367	9.321020131312118e-7	8.610796526222436e-7	0.00029572111682466754	1.1460145903780229e-6	7.957641986223714e-7	0.000023410534381393568	3.066656537610665e-7	7.659682650642071e-7	0.000019996514890302083	2.826567969179214e-7	5.668822515579471e-7	9.99811055524281e-6	1.9985711004052424e-7	6.67344752949696e-7
65536	0.09694338542086986	0.00004251761108865934	0.0003727112992422472	0.004277252204891338	6.733218577137278e-6	5.928270604097538e-6	0.00038769132375348156	1.8917826808635167e-6	1.5352873472369796e-6	0.0006184279020825613	2.3150960832113952e-6	1.625562922133907e-6	0.000050854026348325124	6.327518123272149e-7	1.0389255811101751e-6	0.000044367440395928225	5.911901195076155e-7	1.0285452559023772e-6	0.00002212584106086497	4.1876054613827865e-7	1.2106004966508313e-6
131072	0.19243864700215832	0.00008516561905884505	0.0006645734650560486	0.008527556704462196	0.000013464015915754246	0.000011253328433896155	0.0007888351770263591	3.7866513358502994e-6	2.1820272147621724e-6	0.00124669417746904	4.637166181814384e-6	2.499201635069909e-6	0.00010623323821471824	1.2942584437876942e-6	2.3693020359104734e-6	0.00009404357541834465	1.2238618995000586e-6	2.2632506218959054e-6	0.000048300507854146705	8.730441924866239e-7	1.6573578014113846e-6
262144	0.3823990639098867	0.00017099233813049796	0.0009204606250854062	0.016890569959843203	0.000026818384156106692	0.000013103896515331917	0.0015537945129753823	7.437810705985302e-6	5.658013881767174e-6	0.0025118154273547385	9.302353618886269e-6	6.388833000411891e-6	0.0002188754730899487	2.6025862274615914e-6	3.817004832351515e-6	0.0001943758722022718	2.462211295102384e-6	3.2178736284148214e-6	0.00009978948573496778	1.7534196717914211e-6	4.040019267953141e-6
524288	0.7618296841197608	0.0003438689344955448	0.0013940339226699953	0.03360925621086978	0.0000538062091953771	0.00003861988109419597	0.0030954567246942416	0.000015056636768090884	0.000011448729097384124	0.004971478305514073	0.000018519957813323057	0.000010039289714279342	0.00044170865635867793	5.300466827297051e-6	8.597129164227322e-6	0.0003832696714135017	4.900533017034583e-6	9.363075688497216e-6	0.00019602353473674965	3.5102792058737115e-6	0.0000117428237990111
1048576	1.5191863960249294	0.0006925736971409382	0.001322906243720162	0.06657137088906971	0.00010744213606881701	0.00008773208507637026	0.006201982432909672	0.00003013828928795477	0.000031420786359320345	0.00981078944855874	0.00003699209924097134	0.000029305998799648835	0.0008656926951060091	0.000010436518552953706	0.000013991125207634839	0.0007644221567343567	9.8132182062655e-6	0.000013018925051177685	0.0003826767081842207	6.957860153144982e-6	0.000020881218587398526
2097152	3.031869813745807	0.0014029753157990337	0.001934095859055945	0.13322815073419086	0.00021717988581777467	0.00005351715151320213	0.012164956174145609	0.000060089154242201016	0.00008742589236514662	0.01967805360003972	0.00007441366879624985	0.00004872751767064446	0.0017368049364629625	0.000020886572641937784	0.000034299024821933874	0.001523863817705246	0.000019589005828187154	0.000038793181639965296	0.0007850605762851268	0.000014102839023112747	0.00004152364132374478
4194304	6.05764307153085	0.0028352616521638823	0.0029005869063444445	0.2651344558984323	0.0004371576598618258	0.0002492447398651286	0.02447074058823828	0.00012184790759689154	0.00014877565610016923	0.03906701869231419	0.00014974076243637655	0.00029666209008199465	0.003493646158644118	0.000042432796304091334	0.0000699509041908267	0.0029755033779004544	0.000038806343694591844	0.00006544963273980156	0.0014737827055639882	0.00002708196419727534	0.000059339055253809715
8388608	12.107655406882367	0.0057928128622000315	0.003246897037431277	0.5298848437586358	0.0008847044795919528	0.0006660805220107793	0.04868796991280186	0.00024395711665085447	0.00022833124779452014	0.07743283725835896	0.0003001937054388486	0.0002102819377577865	0.006914832459683201	0.00008510087099471488	0.00013442691045251141	0.00593094532194749	0.00007851317595658418	0.00016324056040311347	0.002944730182075902	0.00005511230351442226	0.00016244474611055507
16777216	24.194820328130717	0.011870751931379542	0.006292020384854862	1.0602973780414817	0.00181435808539857	0.002690072922521218	0.09714940683459292	0.0005003503008877066	0.0009866556686544204	0.15577234724443909	0.000617920744212476	0.0006270717062836629	0.013621675308180078	0.00017455409268927872	0.00030803702188397867	0.011950109664118892	0.0001608646108838686	0.0003178084826956907	0.006005422792386603	0.00011416219885493086	0.00022140971127613363
33554432	48.4213467649096	0.024782565922404427	0.010109604788276409	2.1064523673166913	0.0037925759438994836	0.003570761543858525	0.19392481765652364	0.0010405994552127294	0.0010334214678318961	0.3080183757390433	0.001286761796433445	0.0007973292876036906	0.027833439807904592	0.0003662944461772845	0.0006936020519471697	0.02418640982693381	0.00033428867749432943	0.000434561527893403	0.011838069225448573	0.00023656462169664954	0.0005269400374658648
67108864	96.85475918280741	0.05395211717604257	0.017698075348528013	4.22855176671309	0.008269082692310603	0.007030943608217819	0.3865347563729876	0.002250485756112688	0.0020097159142708396	0.6206921026974553	0.0027879052748645433	0.003353570956405927	0.05374521352457048	0.000776963510387626	0.0017439703841225361	0.04727573889860247	0.0007355170898827096	0.001648320954492036	0.023147553405194754	0.0005037959974295601	0.0021063839253412384
134217728	193.8242528260446	0.08524081834761603	0.0299787984256427	8.442421572047019	0.013822982598944555	0.01568826103447569	0.7817104292847625	0.0037991588735316307	0.006410758210692912	1.2384640970974063	0.004913886754792328	0.005407560107833371	0.10698550494149739	0.001344228395523907	0.004733480274200686	0.0921634966204591	0.0012743568502078877	0.0033813069672890316	0.048244113735414894	0.0008978955510249638	0.0034768024218322226

